Oscillator-based Ising Machine

Many combinatorial optimization problems can be mapped to finding the ground states of the corresponding Ising Hamiltonians. The physical systems that can solve optimization problems in this way, namely Ising machines, have been attracting more and more attention recently. Our work shows that Ising machines can be realized using almost any nonlinear self-sustaining oscillators with logic values encoded in their phases. Many types of such oscillators are readily available for large-scale integration, with potentials in high-speed and low-power operation. In this paper, we describe the operation and mechanism of oscillator-based Ising machines. The feasibility of our scheme is demonstrated through several examples in simulation and hardware, among which a simulation study reports average solutions exceeding those from state-of-art Ising machines on a benchmark combinatorial optimization problem of size 2000.

==> code/KuramotoF.m <==
function fout = KuramotoF(x, Ac, As, n, h, J)
    k = 10; % sharpness of square wave
    for c = 1:n
        fout(c, 1) = Ac * h(c) * tanh(k*sin(pi*x(c))) ...
           + Ac * J(c, :) * tanh(k*sin(pi*(x(c) - x))) ...
           - As * sin(2*pi*x(c));
    end
    fout = fout/pi;
end


==> code/KuramotoF_sin.m <==
function fout = KuramotoF_sin(x, Ac, As, n, h, J)
    for c = 1:n
        fout(c, 1) = Ac * h(c) * sin(pi*x(c)) ...
                   + Ac * J(c, :) * sin(pi*(x(c) - x));
    end
    fout = (fout - As * sin(2*pi*x))/pi;
end


==> code/run_MAXCUT_6.m <==
nOsc = 6;
h = zeros(nOsc, 1);
J = [     0  0.9294  0.1682  0.2574  0.1395  0.3284
     0.9294       0  0.8639  0.8428  1.0879  0.0015
     0.1682  0.8639       0  1.2203  1.3125  0.0177
     0.2574  0.8428  1.2203       0  0.8108  0.5174
     0.1395  1.0879  1.3125  0.8108       0  1.6862
     0.3284  0.0015  0.0177  0.5174  1.6862       0];

tstop = 5; tstep = 1e-3;
As = 2; Ac = 5; An = 0.1;
F = @(t,X) KuramotoF_sin(X, Ac*t/tstop, As, nOsc, h, J);
G = @(t,X) An*eye(nOsc);

obj = sde(F, G, 'StartState', rand(nOsc, 1));
[S, T] = simulate(obj, tstop/tstep, 'DeltaTime', tstep);

figure; plot(T, S);
legend('\phi_1', '\phi_2', '\phi_3', ...
       '\phi_4', '\phi_5', '\phi_6');
xlabel('time'); ylabel('phase (\pi)');
box on; grid on;


==> code/run_MAXCUT_G22.m <==
nOsc = 2000;
h = zeros(nOsc, 1);
G22 = importdata('wherever_set1_is/g22.rud', ' ', 1);
p = G22.data(:,1);
n = G22.data(:,2);
w = G22.data(:,3);
J = sparse(p, n, w, nOsc, nOsc);
J = J + J.';

An = 0.5; Ac = 8;
tstop = 20; tstep = 5e-3;

a1.k = Ac/tstop;
f1 = @(t, args) t*args.k;

a2.T = tstop/10;
f2 = @(t, args) 4+6*tanh(10*cos(2*pi*t/args.T));

F = @(t,X) KuramotoF(X, f1(t, a1), f2(t, a2), nOsc,h,J);
G = @(t,X) An*eye(nOsc);

obj = sde(F, G, 'StartState', rand(nOsc, 1));
[S, T] = simulate(obj, tstop/tstep, 'DeltaTime', tstep);

figure; plot(T, S); box on; grid on;

Es = T;
for k = 1:length(T)
	ix = find(mod(round(S(k,:)), 2));
	Es(k) = sum(sum(J(ix, setdiff(1:nOsc, ix))));
end
figure; plot(T, Es);


==> code/run_half_adder.m <==
nOsc = 4;

% h = [2;1;-1;-1]; % does not pin anything
% h = [2;1;-100;-100]; % pin a=1, b=1
% h = [-100;1;-1;-1]; % pin c to logic 1
h = [2;-100;-1;-1]; % pin s to logic 1

J = [0 2 -2 -2
     2 0 -1 -1
    -2 -1 0 1
    -2 -1 1 0];

tstop = 10; tstep = 1e-3;

Ac = 5; An = 0.1; As = 2;
F = @(t,X) KuramotoF_sin(X, Ac*t/tstop, As, nOsc, h, J);
G = @(t,X) An*eye(nOsc);

obj = sde(F, G, 'StartState', rand(nOsc, 1));
[S, T] = simulate(obj, tstop/tstep, 'DeltaTime', tstep);

figure; plot(T, S);
legend('c', 's', 'a', 'b');
xlabel('time'); ylabel('phase (\pi)');
box on; grid on;

